Morphological analysis using a sequence decoder

We introduce Morse, a recurrent encoder-decoder model that produces morphological analyses of each word in a sentence. The encoder turns the relevant information about the word and its context into a fixed size vector representation and the decoder generates the sequence of characters for the lemma followed by a sequence of individual morphological features. We show that generating morphological features individually rather than as a combined tag allows the model to handle rare or unseen tags and outperform whole-tag models. In addition, generating morphological features as a sequence rather than e.g.\ an unordered set allows our model to produce an arbitrary number of features that represent multiple inflectional groups in morphologically complex languages. We obtain state-of-the art results in nine languages of different morphological complexity under low-resource, high-resource and transfer learning settings. We also introduce TrMor2018, a new high accuracy Turkish morphology dataset. Our Morse implementation and the TrMor2018 dataset are available online to support future research\footnote{See \url{https://github.com/ai-ku/Morse.jl} for a Morse implementation in Julia/Knet \cite{knet2016mlsys} and \url{https://github.com/ai-ku/TrMor2018} for the new Turkish dataset.}.

==> unktable.jl <==
using Random, Statistics, Printf

langs=[("sv","UD_Swedish"),
       ("bg","UD_Bulgarian"),
       ("hu","UD_Hungarian"),
       ("pt","UD_Portuguese"),
       ("da","UD_Danish"),
       ("ru","UD_Russian"),
       ("fi","UD_Finnish"),
       ("es","UD_Spanish"),
       ]
udpath="/kuacc/users/eakyurek13/gitother/morphnet/data/UD21/ud-treebanks-v2.1"
nsents = (100,1000)
repeats = 10
mincnt = 5

function readconllu(path)
    data = []
    sent = []
    for line in eachline(path)
        if line == ""
            push!(data, sent)
            sent = []
        elseif line[1] == '#'
            continue
        else
            cols = split(line,'\t')
            push!(sent, cols[4]*'|'*cols[6])
        end
    end
    return data
end

for (abbrev,dir) in langs
    trn = joinpath(udpath,dir,abbrev*"-ud-train.conllu")
    dev = joinpath(udpath,dir,abbrev*"-ud-dev.conllu")
    tst = joinpath(udpath,dir,abbrev*"-ud-test.conllu")
    dtrn = readconllu(trn)
    dtst = append!(readconllu(dev), readconllu(tst))
    # println((abbrev,length(dtrn),length(dtst)))
    print(abbrev)
    for nsent in nsents
        if nsent > length(dtrn); nsent = length(dtrn); end
        results = []
        for repeat in 1:repeats
            shuffle!(dtrn)
            dsub = dtrn[1:nsent]
            dict = Dict()
            for sent in dsub, tag in sent
                dict[tag] = 1+get(dict,tag,0)
            end
            cnt = unk = 0
            for sent in dtst, tag in sent
                cnt += 1
                if get(dict,tag,0) < mincnt; unk += 1; end
            end
            push!(results, unk/cnt)
        end
        # @printf(" & %.4f(%.4f)", mean(results), std(results))
        @printf(" & %.4f", mean(results))
    end
    println(" \\\\")
end

